A Localized Burst of Relativistic Electrons in Earth's Plasma Sheet: Low- and High-Altitude Signatures During a Substorm

Earth's magnetotail, and the plasma sheet embedded in it, is a highly dynamic region that is coupled to both the solar wind and to the inner magnetosphere. As a consequence of this coupling, the plasma sheet undergoes explosive energy releases in the form of substorms. One consequence of this energy release is heating of thermal electrons and acceleration of energetic (non-thermal) electrons. The upper-energy limit as well as the spatial scale size of the electron acceleration regions remain mysteries in magnetotail physics because current missions can effectively only offer us a single-point glimpse into the numerous magnetotail phenomena ranging from electron- to global-scales. These energetic electrons can provide a significant source of seed electrons for the Van Allen Radiation belts. Here we use a unique approach to study relativistic plasma sheet electron acceleration. We combine high-altitude Magnetospheric Multiscale (MMS) mission observations with low-altitude Electron Losses and Fields Investigation (ELFIN) observations, to quantify the upper-energy extent and radial scale of a burst of plasma sheet electrons that mapped to 33 Earth radii. The plasma sheet locally accelerated an intense mesoscale burst of 3 MeV electrons -- far higher and more intense than the outer Van Allen radiation belt -- and scattered them into the atmospheric loss cone. High-altitude observations Earthward of the burst at 17 Earth radii showed only the usual substorm activity signatures -- demonstrating that this burst was 1) intense, 2) localized to the far magnetotail, and 3) likely accelerated by a very efficient and rapid mechanism.

==> count_words_pdf.sh <==
#!/bin/bash

pdftotext "$1" - | sed -n "/Introduction/,/References/p" | wc -w

